Radiation Hydrodynamics Simulations of Photoevaporation of Protoplanetary Disks by Ultra Violet Radiation: Metallicity Dependence

Protoplanetary disks are thought to have lifetimes of several million years in the solar neighborhood, but recent observations suggest that the disk lifetimes are shorter in a low metallicity environment. We perform a suite of radiation hydrodynamics simulations of photoevaporation of protoplanetary disks to study the disk structure and its long-term evolution of $\sim 10000$ years, and the metallicity dependence of mass-loss rate. Our simulations follow hydrodynamics, extreme and far ultra-violet radiative transfer, and non-equilibrium chemistry in a self-consistent manner. Dust grain temperatures are also calculated consistently by solving the radiative transfer of the stellar irradiation and grain (re-)emission. We vary the disk gas metallicity over a wide range of $10^{-4}~ Z_\odot \leq Z \leq 10 ~Z_\odot$. The photoevaporation rate is lower with higher metallicity in the range of $10^{-1} \,Z_\odot \lesssim Z \lesssim 10 \,Z_\odot$, because dust shielding effectively prevents far-ultra violet (FUV) photons from penetrating into and heating the dense regions of the disk. The photoevaporation rate sharply declines at even lower metallicities in $10^{-2} \,Z_\odot \lesssim Z \lesssim 10^{-1}\,Z_\odot$, because FUV photoelectric heating becomes less effective than dust-gas collisional cooling. The temperature in the neutral region decreases, and photoevaporative flows are excited only in an outer region of the disk. At $10^{-4}\,Z_\odot \leq Z \lesssim 10^{-2}\,Z_\odot$, HI photoionization heating acts as a dominant gas heating process and drives photoevaporative flows with roughly a constant rate. The typical disk lifetime is shorter at $Z=0.3~Z_\odot$ than at $Z = Z_\odot$, being consistent with recent observations of the extreme outer galaxy.

==> compile.sh <==
#!/bin/sh
platex ms
bibtex ms
platex ms
platex ms
dvipdf ms.dvi
